What drives the Quasar Main Sequence?

Eigenvector 1 (EV1) was found to be the dominant component behind the significant correlations for the measured parameters in quasar spectra (Boroson & Green, 1992). The parameter R$_{\mathrm{FeII}}$, which strongly correlates to the EV1, is the ${\mathrm{FeII}}$ strength, defined to be the ratio of the equivalent width of ${\mathrm{FeII}}$ to the equivalent width of ${\mathrm{H\beta}}$. This allows to construct a quasar main sequence analogous to the stellar properties driven HR diagram (Sulentic et al. 2001). We try to find the main driver behind the EV1 among the basic (theoretically motivated) parameters of an active nucleus (Eddington ratio, black hole mass, accretion rate, spin, and viewing angle). Based on theoretical modeling using the photoionization code CLOUDY (Ferland et al. 2013), we test the hypothesis that the physical driver of EV1 is the maximum of the accretion disk temperature ($\mathrm{T_{BBB}}$), reflected in the shape of the spectral energy distribution (SED). We have assumed that both H$\mathrm{\beta}$ and Fe${\mathrm{II}}$ emission come from the Broad Line Region represented as a constant density cloud in a plane-parallel geometry. We test the effect of changing Eddington ratio on the $\mathrm{R_{FeII} - T_{BBB}}$ trends with varying mean hydrogen densities. We also test the effect of adding microturbulence that affect the line intensities on the overall $\mathrm{R_{FeII} - T_{BBB}}$ picture.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


